Finslerian representation of the Maxwell equations

When the Maxwell equations are geometrized, the Maxwell Lagrangian is usually reduced to the Yang-Mills Lagrangian. In this case, the effective quadratic metric, usually corresponding to the Riemannian metric of our space, is considered. However, it is more reasonable to use Finsler approach to Maxwell's equations. In the paper the Finsler representation of the geometrized Maxwell equations is considered. The comparison with the Riemannian approach also is made.

==> bib/maxwell-geom-finsler/fixbib.sh <==
#!/bin/bash

for i in `find . -name "*.bib"`
do
    tmpfile=`mktemp -u`
    bibtool -i "$i" -o "$tmpfile"
    mv "$tmpfile" "$i"
done
